Federated Learning for Internet of Things: A Federated Learning Framework for On-device Anomaly Data Detection

Federated learning can be a promising solution for enabling IoT cybersecurity (i.e., anomaly detection in the IoT environment) while preserving data privacy and mitigating the high communication/storage overhead (e.g., high-frequency data from time-series sensors) of centralized over-the-cloud approaches. In this paper, to further push forward this direction with a comprehensive study in both algorithm and system design, we build FedIoT platform that contains FedDetect algorithm for on-device anomaly data detection and a system design for realistic evaluation of federated learning on IoT devices. Furthermore, the proposed FedDetect learning framework improves the performance by utilizing a local adaptive optimizer (e.g., Adam) and a cross-round learning rate scheduler. In a network of realistic IoT devices (Raspberry PI), we evaluate FedIoT platform and FedDetect algorithm in both model and system performance. Our results demonstrate the efficacy of federated learning in detecting a wider range of attack types occurred at multiple devices. The system efficiency analysis indicates that both end-to-end training time and memory cost are affordable and promising for resource-constrained IoT devices. The source code is publicly available at https://github.com/FedML-AI/FedIoT.

==> listing/opt_code/per-ssfl.py <==
# F: global encoder
# H: global predictor
# f: local encoder
# h: local predictor

for x in loader:  # load a mini-batch x with n samples
    x1, x2 = aug(x), aug(x)  # random augmentation
    Z1, Z2 = F(x1), F(x2)  # global projections, n-by-d
    P1, P2 = H(Z1), H(Z2)  # global predictions, n-by-d
    
    L = D(P1, Z2) / 2 + D(P2, Z1) / 2  # global loss
    
    L.backward()  # back-propagate
    update(F, H)  # SGD update global model
    
    z1, z2 = f(x1), f(x2)  # local projections, n-by-d
    p1, p2 = h(z1), h(z2)  # local predictions, n-by-d
    
    l = D(p1, z2) / 2 + D(p2, z1) / 2  # local loss
    
    # distance between local and global representations
    l = l + λ * (D(p1, P1) + D(p1, P2) + D(p2, P1) + D(p2, P2)) / 4
    
    l.backward()  # back-propagate
    update(f, h)  # SGD update local model

def D(p, z):  # negative cosine similarity
    z = z.detach()  # stop gradient
    
    p = normalize(p, dim=1)  # l2-normalize
    z = normalize(z, dim=1)  # l2-normalize
    return -(p * z).sum(dim=1).mean()

